Generalizing Critical Path Analysis on Mobile Traffic

Critical Path Analysis (CPA) studies the delivery of webpages to identify page resources, their interrelations, as well as their impact on the page loading latency. Despite CPA being a generic methodology, its mechanisms have been applied only to browsers and web traffic, but those do not directly apply to study generic mobile apps. Likewise, web browsing represents only a small fraction of the overall mobile traffic. In this paper, we take a first step towards filling this gap by exploring how CPA can be performed for generic mobile applications. We propose Mobile Critical Path Analysis (MCPA), a methodology based on passive and active network measurements that is applicable to a broad set of apps to expose a fine-grained view of their traffic dynamics. We validate MCPA on popular apps across different categories and usage scenarios. We show that MCPA can identify user interactions with mobile apps only based on traffic monitoring, and the relevant network activities that are bottlenecks. Overall, we observe that apps spend 60% of time and 84% of bytes on critical traffic on average, corresponding to +22% time and +13% bytes than what observed for browsing.

==> fig/precision_recall_histos.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import cm\n",
    "\n",
    "# import seaborn as sns\n",
    "\n",
    "import sys\n",
    "from IPython.display import display\n",
    "\n",
    "pd.set_option(\"display.max_columns\", None)\n",
    "\n",
    "def mpl_reset():\n",
    "    plt.rcParams.update(plt.rcParamsDefault)\n",
    "    plt.rcParams[\"figure.figsize\"] = (15,8)\n",
    "    plt.rcParams[\"xtick.labelsize\"] = \"large\"\n",
    "    plt.rcParams[\"ytick.labelsize\"] = \"large\"\n",
    "    plt.rcParams[\"axes.labelsize\"] = \"large\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## threshold optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Recall</th>\n",
       "      <th>Precision</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>79.0</td>\n",
       "      <td>73.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>86.5</td>\n",
       "      <td>86.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>84.4</td>\n",
       "      <td>89.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>85.0</td>\n",
       "      <td>88.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Recall  Precision\n",
       "0    79.0       73.0\n",
       "1    86.5       86.0\n",
       "2    84.4       89.6\n",
       "3    85.0       88.0"
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#CORRECT Partitions\n",
    "correct = []\n",
    "#FDR = False Discovery Rate (ratio of false positives)\n",
    "fdr = [0.27, 0.14, 0.104, 0.12]\n",
    "#FNR = False Negative Rate (ratio of false negatives)\n",
    "fnr = [0.21, 0.135, 0.156, 0.15]\n",
    "#Precision (1-FDR)\n",
    "prec = [(1-x) for x in fdr]\n",
    "#Recall (1-FNR)\n",
    "recall = [1-x for x in fnr]\n",
    "\n",
    "data = list(zip(recall, prec))\n",
    "\n",
    "df = pd.DataFrame(data)\n",
    "df.columns = ['Recall', 'Precision']\n",
    "df = df * 100\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_histo(df, labels, fname_pdf = None, xlim = [0,100], cmapname = 'tab20b', ylabel = None):\n",
    "    plt.rcParams[\"figure.figsize\"] = (7,3)\n",
    "    plt.rcParams[\"xtick.labelsize\"] = \"large\"\n",
    "    plt.rcParams[\"ytick.labelsize\"] = \"large\"\n",
    "    plt.rcParams[\"axes.labelsize\"] = \"large\"\n",
    "    plt.rcParams[\"font.size\"] = 15\n",
    "\n",
    "    df.plot(kind = 'barh', cmap = plt.get_cmap(cmapname))\n",
    "    ax = plt.gca()\n",
    "    plt.legend(['Recall', 'Precision'], bbox_to_anchor=(0., 1.02, 1., .102), loc=1,\n",
    "               ncol=2, borderaxespad=0., frameon = False)\n",
    "    ax.invert_yaxis()\n",
    "    \n",
    "    if labels is not None:\n",
    "        ax.set_yticklabels(labels)\n",
    "    \n",
    "    if ylabel is not None:\n",
    "        ax.set_ylabel(ylabel)\n",
    "\n",
    "    x_offset = 1\n",
    "    y_offset = -0.01\n",
    "    for p in ax.patches:\n",
    "        b = p.get_bbox()\n",
    "        val = '%.1f' % (p.get_width())        \n",
    "        ax.annotate(val, (b.x1 + x_offset, b.y1 + y_offset), )\n",
    "\n",
    "    ax.set_xlim(xlim)\n",
    "    \n",
    "    if fname_pdf is not None:\n",
    "        plt.savefig(fname_pdf, bbox_inches = 'tight')\n",
    "    else:\n",
    "        plt.show()\n",
    "        plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115f2d7f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = [\n",
    "    'All apps (Global)',\n",
    "    'Non-messaging (Optim)',\n",
    "    'Messaging (Optim)',\n",
    "    'All apps (Optim)'\n",
    "]\n",
    "\n",
    "plot_histo(df, labels=labels, fname_pdf='./histo_threshold.pdf')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## inter-arrival dependency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113811320>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#CORRECT Partitions\n",
    "fnr = [0.2, 0.167, 0.133, 0.06]\n",
    "prec = [0.98, 0.94, 0.89, 0.82]\n",
    "recall = [1-x for x in fnr]\n",
    "fdr = [1-x for x in prec]\n",
    "\n",
    "data = list(zip(recall, prec))\n",
    "\n",
    "df = pd.DataFrame(data)\n",
    "df.columns = ['Recall', 'Precision']\n",
    "df = df * 100\n",
    "df\n",
    "\n",
    "labels = [\n",
    "    \"0 - 2.5s\",\n",
    "    '2.5 - 5s',\n",
    "    '5 - 7.5s',\n",
    "    '7.5 - 10s'\n",
    "]\n",
    "\n",
    "plot_histo(df, labels = labels, fname_pdf='histo_intervals.pdf', xlim = [0, 110], cmapname = 'tab20', ylabel = 'inter-click interval')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10.166666666666666"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "v = [8,\n",
    "6,\n",
    "8,\n",
    "2,\n",
    "8,\n",
    "5,\n",
    "10,\n",
    "6,\n",
    "27,\n",
    "17,\n",
    "13,\n",
    "10,\n",
    "33,\n",
    "5,\n",
    "4,\n",
    "10,\n",
    "10,\n",
    "1]\n",
    "\n",
    "1.0 * sum(v) / len(v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

